An Overlap Construction for Relative Linear Extension Ratios

Chan and Pak introduced the relative linear extension ratio $\rho(P,x)=e(P)/e(P-x)$, where $e(P)$ is the number of linear extensions of a finite poset $P$, and let $\nu(c,d)$ be the least number of elements of a poset that realizes $\rho(P,x)=d/c$. They proved that $\nu(c,d)\le d/c+O(\log d\log\log d)$ for $d\ge 3c$, and asked whether the hypothesis $d\ge 3c$ can be relaxed to $d\ge(1+\varepsilon)c$ or removed. We prove the fixed-gap form of this question: for every fixed $\varepsilon>0$, $\nu(c,d)\le \frac{d}{c}+O_{\varepsilon}(\log d\log\log d)$ whenever $d\ge(1+\varepsilon)c$, and the implied constant is absolute once $d\ge 2c$. The new ingredient is a one-element overlap construction: if $x$ is minimal in $P$ and $y$ is minimal in $Q$, then there is a poset $R$ with $|R|=|P|+|Q|-1$ and an element $z$ such that $\rho(R,z)=\rho(P,x)+\rho(Q,y)-1$. Together with the continued-fraction construction of Chan and Pak and Rukavishnikova's tail bound for sums of partial quotients, this removes the factor $3$ in their range. We also show that the fixed-gap hypothesis is essentially optimal for this construction. In the range $1 < d/c < 2$, with $h=d-c$, the size bound the construction can certify is at least $\lfloor c/h\rfloor$, so the method reaches the stated error term only when $h$ is at least of order $c/(\log c\log\log c)$. The remaining obstruction to removing the hypothesis is a short-interval problem for sums of partial quotients, which we describe. The deductive part of the argument has been checked with the Lean proof assistant.

==> anc/ghodsi_chan_pak_weakening_lean_v1.lean <==
/-
==============================================================================
Formal verification companion for the manuscript

  "An overlap construction for relative linear extension ratios"

Verified with Lean 4.15.0, core library only (NO Mathlib required);
written to be compatible with newer Lean 4 toolchains as well (all
version-sensitive core-API uses are avoided or guarded with `first`).
Contains no `sorry` and no `axiom` declarations.

HOW TO CHECK:   $ lean ChanPakWeakening.lean
Exit code 0 = everything verified.  Expected console output: one
`#print axioms` line per main theorem, each listing at most Lean's
standard axioms [propext, Classical.choice, Quot.sound]; the Part-4
computational checks list no axioms at all.  Requires Lean ≥ 4.15
(kernel enumeration of the exhaustive check takes ~20–60 s).

------------------------------------------------------------------------------
SCOPE — read this carefully.  This file verifies the manuscript's NEW
deductive content, not the entire literature it stands on.

FULLY MACHINE-VERIFIED HERE (unconditional proofs):
  * `cfWeight`             — the sum-of-partial-quotients function s(m/c),
                             defined via the Euclidean algorithm.
  * `div_le_cfWeight`      — s(m/c) ≥ ⌊c/m⌋  (first partial quotient).
  * `floor_lemma`          — paper's Lemma 5.1 ("Continuant floor"):
                             s(ℓ/c) + s((h−ℓ)/c) ≥ ⌊c/h⌋.
  * Pigeonhole machinery   — the residue-counting arguments of §4
                             (`exists_good_case1`, `exists_good_case2`),
                             including the involution/injection bounds.
  * `case1`, `case2`, `singleBlock`, `main_d_ge_2c`, `main_eps_range` —
    the complete assembly of the paper's §4 (proof of Theorem 1.2):
    all size bookkeeping and all ratio identities (α + β − 1 = d/c in
    cross-multiplied integer form), for BOTH cases, with the exact
    quantitative hypotheses that the paper's ε- and absolute-constant
    claims reduce to.

STATED AS EXPLICIT HYPOTHESES (imported results, NOT proved here):
  * `hB`       — Chan–Pak, Thm 1.10 of [CP] (specialised to simple continued
                 fractions as in the paper's Proposition 2.2): a poset of size
                 K + s(m/b) with a MINIMAL distinguished element realising
                 ρ = K + m/b.  Proved in [CP]; formalising it would require
                 a poset library.
  * `hOverlap` — the paper's NEW Lemma 3.1 (overlap-sum):
                 ρ(R,z) = ρ(P,x) + ρ(Q,y) − 1 with |R| = |P| + |Q| − 1.
                 The general proof is poset combinatorics and is not
                 formalised; however, Part 4 of this file machine-checks
                 the lemma (both counting identities from its proof),
                 using the paper's construction verbatim, on:
                   (a) every pair of posets on 3 elements with minimal
                       distinguished elements (100 pairs, exhaustive), and
                   (b) hand-picked larger instances (up to 6-element R)
                       exercising chains, isolated points and non-trivial
                       up-sets/down-sets of the merged element z.
                 All by kernel-level `decide` (no compiler trust).
  * Rukavishnikova's theorem (paper's Proposition 2.1) enters ONLY through
    the numeric hypotheses `2 * badCount c T < c` (Case 2) and
    `2 * badCount c T ≤ h` (Case 1).  Proposition 2.1 says exactly that
    these hold for T = A·log c·log log c once c is large (δ(c) < 1/2, resp.
    δ(c) < ε/2), which is how the paper's O(log d log log d) statement
    follows from the quantitative theorems below.  The asymptotic
    translation is deliberately left informal: it is [Ruk]'s result,
    not this paper's contribution.

NOT FORMALISED:
  * the asymptotic O(·) packaging (see above);
  * Proposition 1.3's meta-claim that Case 1 is "the only construction
    available" (its mathematical content, the floor inequality, IS
    formalised as `floor_lemma`);
  * the concluding discussion (§7).

If every hypothesis of `main_d_ge_2c` / `main_eps_range` / `case1` /
`case2` is granted (they are precisely the cited results of [CP] and
[Ruk] plus the paper's Lemma 3.1), then the paper's Theorem 1.2 holds:
the derivation contains no further gaps.
==============================================================================
-/

namespace ChanPakWeakening

/-! ## Part 1.  Sum of partial quotients and the floor lemma (§5) -/

/-- `cfWeight m c` is the sum of the partial quotients of the continued
fraction of `m / c` (for `0 ≤ m < c` this is the paper's `s(m/c)`,
with `s(0) = 0`).  Defined by the Euclidean algorithm:
`s(m/c) = ⌊c/m⌋ + s((c mod m)/m)`.  Note this automatically computes the
weight of the *reduced* fraction, and `s` is invariant under the standard
final-quotient ambiguity `[…,a] = […,a−1,1]`, so the normalisation matches
the paper. -/
def cfWeight : Nat → Nat → Nat
  | 0, _ => 0
  | m + 1, c => c / (m + 1) + cfWeight (c % (m + 1)) (m + 1)
termination_by m _ => m
decreasing_by exact Nat.mod_lt _ (Nat.succ_pos m)

@[simp] theorem cfWeight_zero (c : Nat) : cfWeight 0 c = 0 := by
  rw [cfWeight]

/-- The first partial quotient bound: `s(m/c) ≥ ⌊c/m⌋` for `m ≥ 1`. -/
theorem div_le_cfWeight {m : Nat} (c : Nat) (hm : 0 < m) :
    c / m ≤ cfWeight m c := by
  match m, hm with
  | m + 1, _ =>
    rw [cfWeight]
    exact Nat.le_add_right _ _

/-- Division is antitone in the divisor. -/
theorem div_le_div_of_le {b h c : Nat} (hb : 0 < b) (hbh : b ≤ h) :
    c / h ≤ c / b := by
  apply (Nat.le_div_iff_mul_le hb).mpr
  calc c / h * b ≤ c / h * h := Nat.mul_le_mul_left _ hbh
    _ ≤ c := Nat.div_mul_le_self c h

/-- **Paper Lemma 5.1 (Continuant floor).**
For `1 ≤ h < c` and `ℓ ≤ h`:  `s(ℓ/c) + s((h−ℓ)/c) ≥ ⌊c/h⌋`. -/
theorem floor_lemma {c h ℓ : Nat} (h1 : 1 ≤ h) (hℓ : ℓ ≤ h) :
    c / h ≤ cfWeight ℓ c + cfWeight (h - ℓ) c := by
  by_cases hz : ℓ = 0
  · subst hz
    simp only [cfWeight_zero, Nat.zero_add, Nat.sub_zero]
    calc c / h ≤ c / h := Nat.le_refl _
      _ ≤ cfWeight h c := div_le_cfWeight c h1
  · have hℓ1 : 1 ≤ ℓ := Nat.pos_of_ne_zero hz
    calc c / h ≤ c / ℓ := div_le_div_of_le hℓ1 hℓ
      _ ≤ cfWeight ℓ c := div_le_cfWeight c hℓ1
      _ ≤ cfWeight ℓ c + cfWeight (h - ℓ) c := Nat.le_add_right _ _

/-! ## Part 2.  Counting machinery for the residue pigeonhole (§4) -/

/-- Sub-additivity of `countP` over a disjunction. -/
theorem countP_or_le (p q : Nat → Bool) :
    ∀ l : List Nat,
      l.countP (fun x => p x || q x) ≤ l.countP p + l.countP q := by
  intro l
  induction l with
  | nil => simp
  | cons a t ih =>
    simp only [List.countP_cons]
    cases hp : p a <;> cases hq : q a <;> simp <;> omega

/-- If fewer than all elements satisfy `p`, some element falsifies `p`. -/
theorem exists_false_of_countP_lt {p : Nat → Bool} :
    ∀ {l : List Nat}, l.countP p < l.length → ∃ x ∈ l, p x = false := by
  intro l
  induction l with
  | nil => intro h; simp at h
  | cons a t ih =>
    intro h
    cases hpa : p a with
    | false => exact ⟨a, List.mem_cons.mpr (Or.inl rfl), hpa⟩
    | true =>
      rw [List.countP_cons, hpa, if_pos rfl] at h
      simp only [List.length_cons] at h
      obtain ⟨x, hx, hpx⟩ := ih (by omega)
      exact ⟨x, List.mem_cons_of_mem _ hx, hpx⟩

/-- Counting through an injection: if `f` maps `l` injectively into `L`,
then `#{x ∈ l : p (f x)} ≤ #{y ∈ L : p y}`.  (Used for the involutions
`ℓ ↦ h − ℓ` and `ℓ ↦ (h − ℓ) mod c` of the paper's §4.) -/
theorem countP_comp_le {f : Nat → Nat} {p : Nat → Bool} :
    ∀ (l L : List Nat), l.Nodup → (∀ x ∈ l, f x ∈ L) →
      (∀ x ∈ l, ∀ y ∈ l, f x = f y → x = y) →
      l.countP (fun x => p (f x)) ≤ L.countP p := by
  intro l
  induction l with
  | nil => intro L _ _ _; exact Nat.zero_le _
  | cons a t ih =>
    intro L hnd hmap hinj
    rw [List.nodup_cons] at hnd
    have hfa : f a ∈ L := hmap a (List.mem_cons.mpr (Or.inl rfl))
    have hperm : L.Perm (f a :: L.erase (f a)) := List.perm_cons_erase hfa
    rw [List.Perm.countP_eq p hperm, List.countP_cons, List.countP_cons]
    have ht : t.countP (fun x => p (f x)) ≤ (L.erase (f a)).countP p := by
      apply ih _ hnd.2
      · intro x hx
        have hxL : f x ∈ L := hmap x (List.mem_cons_of_mem _ hx)
        have hne : f x ≠ f a := by
          intro heq
          have : x = a :=
            hinj x (List.mem_cons_of_mem _ hx) a (List.mem_cons.mpr (Or.inl rfl)) heq
          exact hnd.1 (this ▸ hx)
        exact (List.mem_erase_of_ne hne).mpr hxL
      · intro x hx y hy
        exact hinj x (List.mem_cons_of_mem _ hx) y (List.mem_cons_of_mem _ hy)
    omega

/-- `badCount c T` = number of residues `m ∈ {0,…,c−1}` with
`s(m/c) > T`.  (The set `B` of the paper's §4; Rukavishnikova's theorem
bounds this by `δ(c)·c` for `T = A log c log log c`.) -/
def badCount (c T : Nat) : Nat :=
  (List.range c).countP (fun m => decide (T < cfWeight m c))

/-- **Residue pigeonhole, Case 1 (§4, `k = 1`).**
If at most `h` of the residues are bad (counted twice), some
`ℓ ∈ {0,…,h}` has both `s(ℓ/c) ≤ T` and `s((h−ℓ)/c) ≤ T`. -/
theorem exists_good_case1 (c h T : Nat) (hhc : h < c)
    (hbad : 2 * badCount c T ≤ h) :
    ∃ ℓ, ℓ ≤ h ∧ cfWeight ℓ c ≤ T ∧ cfWeight (h - ℓ) c ≤ T := by
  have c1 : (List.range (h + 1)).countP (fun ℓ => decide (T < cfWeight ℓ c))
      ≤ badCount c T := by
    apply List.Sublist.countP_le
    exact List.range_sublist.mpr (by omega)
  have c2 : (List.range (h + 1)).countP
      (fun ℓ => decide (T < cfWeight (h - ℓ) c)) ≤ badCount c T := by
    exact countP_comp_le (f := fun ℓ => h - ℓ)
      (p := fun m => decide (T < cfWeight m c))
      (List.range (h + 1)) (List.range c)
      (by first | exact List.nodup_range _ | exact List.nodup_range)
      (by intro x hx
          simp only [List.mem_range] at hx ⊢
          omega)
      (by intro x hx y hy hxy
          simp only [List.mem_range] at hx hy
          try dsimp only at hxy
          omega)
  have hor : (List.range (h + 1)).countP
      (fun ℓ => decide (T < cfWeight ℓ c) || decide (T < cfWeight (h - ℓ) c))
      < (List.range (h + 1)).length := by
    have := countP_or_le (fun ℓ => decide (T < cfWeight ℓ c))
      (fun ℓ => decide (T < cfWeight (h - ℓ) c)) (List.range (h + 1))
    rw [List.length_range]
    omega
  obtain ⟨ℓ, hmem, hfalse⟩ := exists_false_of_countP_lt hor
  rw [List.mem_range] at hmem
  rw [Bool.or_eq_false_iff, decide_eq_false_iff_not, decide_eq_false_iff_not]
    at hfalse
  exact ⟨ℓ, by omega, by omega, by omega⟩

/-- Explicit form of the involution `ℓ ↦ (h − ℓ) mod c` on `{0,…,c−1}`. -/
theorem mod_shift_eq (c h ℓ : Nat) (hh : h < c) (hℓ : ℓ < c) :
    (h + c - ℓ) % c = if ℓ ≤ h then h - ℓ else h + c - ℓ := by
  by_cases hcase : ℓ ≤ h
  · simp only [hcase, if_true]
    have hrw : h + c - ℓ = c + (h - ℓ) := by omega
    rw [hrw, Nat.add_mod_left, Nat.mod_eq_of_lt (by omega)]
  · simp only [hcase, if_false]
    exact Nat.mod_eq_of_lt (by omega)

/-- **Residue pigeonhole, Case 2 (§4, `k ≥ 2`).**
If fewer than half the residues are bad (counted twice), some `ℓ < c`
has both `s(ℓ/c) ≤ T` and `s(((h−ℓ) mod c)/c) ≤ T`. -/
theorem exists_good_case2 (c h T : Nat) (hc : 0 < c) (hh : h < c)
    (hbad : 2 * badCount c T < c) :
    ∃ ℓ, ℓ < c ∧ cfWeight ℓ c ≤ T ∧ cfWeight ((h + c - ℓ) % c) c ≤ T := by
  have c1 : (List.range c).countP (fun ℓ => decide (T < cfWeight ℓ c))
      ≤ badCount c T := Nat.le_refl _
  have c2 : (List.range c).countP
      (fun ℓ => decide (T < cfWeight ((h + c - ℓ) % c) c)) ≤ badCount c T := by
    exact countP_comp_le (f := fun ℓ => (h + c - ℓ) % c)
      (p := fun m => decide (T < cfWeight m c))
      (List.range c) (List.range c)
      (by first | exact List.nodup_range _ | exact List.nodup_range)
      (by intro x _
          simp only [List.mem_range]
          exact Nat.mod_lt _ hc)
      (by intro x hx y hy hxy
          simp only [List.mem_range] at hx hy
          try dsimp only at hxy
          rw [mod_shift_eq c h x hh hx, mod_shift_eq c h y hh hy] at hxy
          by_cases h1 : x ≤ h <;> by_cases h2 : y ≤ h <;>
            simp only [h1, h2, if_true, if_false] at hxy <;> omega)
  have hor : (List.range c).countP
      (fun ℓ => decide (T < cfWeight ℓ c) ||
        decide (T < cfWeight ((h + c - ℓ) % c) c))
      < (List.range c).length := by
    have := countP_or_le (fun ℓ => decide (T < cfWeight ℓ c))
      (fun ℓ => decide (T < cfWeight ((h + c - ℓ) % c) c)) (List.range c)
    rw [List.length_range]
    omega
  obtain ⟨ℓ, hmem, hfalse⟩ := exists_false_of_countP_lt hor
  rw [List.mem_range] at hmem
  rw [Bool.or_eq_false_iff, decide_eq_false_iff_not, decide_eq_false_iff_not]
    at hfalse
  exact ⟨ℓ, hmem, by omega, by omega⟩

/-! ## Part 3.  The main theorems (§4), with imported results as hypotheses

`Ach n a b` is intended to mean: *there exists a finite poset `P` with `n`
elements and a distinguished element `x` such that `b·e(P) = a·e(P−x)`*,
i.e. `ρ(P,x) = a/b` as rational numbers (cross-multiplied to stay in `Nat`).
`AchMin n a b` additionally requires `x` to be a minimal element of `P`.

The two imported results are bundled in `Interface`:

* `thmB`    is the paper's **Proposition 2.2** = Chan–Pak [CP, Thm 1.10]
  specialised to simple continued fractions (using eq. (3) of the paper,
  `s(K + m/b) = K + s(m/b)`): a poset of size `K + s(m/b)` with a *minimal*
  distinguished element and `ρ = K + m/b = (K·b + m)/b`.

* `overlap` is the paper's **Lemma 3.1** (overlap-sum), cross-multiplied
  and stated additively so that no `Nat`-subtraction is needed:
  `ρ(R,z) = ρ(P,x) + ρ(Q,y) − 1`  ⇔  `a/(b₁b₂) = a₁/b₁ + a₂/b₂ − 1`
  ⇔  `a + b₁b₂ = a₁b₂ + a₂b₁`, and `|R| = |P| + |Q| − 1` ⇔
  `n + 1 = n₁ + n₂`.  Its output has an arbitrary (not necessarily
  minimal) distinguished element, hence lands in `Ach`, matching the
  paper's Remark 3.2 — the lemma is applied only once, never iterated. -/

structure Interface (Ach AchMin : Nat → Nat → Nat → Prop) : Prop where
  toAch : ∀ {n a b}, AchMin n a b → Ach n a b
  thmB : ∀ K b m, 1 ≤ K → 0 < b → m < b →
    AchMin (K + cfWeight m b) (K * b + m) b
  overlap : ∀ {n₁ a₁ b₁ n₂ a₂ b₂}, AchMin n₁ a₁ b₁ → AchMin n₂ a₂ b₂ →
    ∃ n a, n + 1 = n₁ + n₂ ∧ a + b₁ * b₂ = a₁ * b₂ + a₂ * b₁ ∧
      Ach n a (b₁ * b₂)

/-- `NuLe Ach c d n` formalises "`ν(c,d) ≤ n`": some witness of ratio
exactly `d/c` (cross-multiplied: `a·c = d·b`, i.e. `a/b = d/c`) is
achievable in at most `n` elements.  As in the paper, `ν` depends only
on the *value* `d/c`, so any representation `a/b` of it is accepted. -/
def NuLe (Ach : Nat → Nat → Nat → Prop) (c d n : Nat) : Prop :=
  ∃ m a b, m ≤ n ∧ 0 < b ∧ a * c = d * b ∧ Ach m a b

section Main

variable {Ach AchMin : Nat → Nat → Nat → Prop}

/-- **Small denominators / single block** (§4, "Small denominators",
also the `c = 1` case): one direct application of Proposition 2.2 gives
`ν(c, kc+h) ≤ k + s(h/c)`.  This is Chan–Pak's own bound, recorded for
completeness; for the finitely many excluded denominators `c` it supplies
the constants absorbed into `C_ε` in the paper's §4 (the paper's §6 notes
this step is formalised as a direct application of Proposition 2.2). -/
theorem singleBlock (I : Interface Ach AchMin) (c k h : Nat)
    (hk : 1 ≤ k) (hc : 0 < c) (hh : h < c) :
    NuLe Ach c (k * c + h) (k + cfWeight h c) :=
  ⟨k + cfWeight h c, k * c + h, c, Nat.le_refl _, hc, rfl,
    I.toAch (I.thmB k c h hk hc hh)⟩

/-- **Case 1 of the paper's §4** (`k = 1`, i.e. `1 < d/c < 2`).
Quantitative form: if `2·|B| ≤ h` (which Proposition 2.1 provides for
`T = A log c log log c` once `δ(c) < ε/2` and `h ≥ εc`), then
`ν(c, c+h) ≤ 2T + 1`.  Both blocks are `1 + (·)/c`; the overlap-sum
merges them losing `1`, giving ratio `1 + h/c = d/c` in
`≤ s(ℓ/c) + s((h−ℓ)/c) + 1 ≤ 2T + 1` elements. -/
theorem case1 (I : Interface Ach AchMin) (c h T : Nat)
    (hc : 0 < c) (_hh1 : 1 ≤ h) (hhc : h < c)
    (hbad : 2 * badCount c T ≤ h) :
    NuLe Ach c (c + h) (2 * T + 1) := by
  obtain ⟨ℓ, hℓh, hg1, hg2⟩ := exists_good_case1 c h T hhc hbad
  have h1 := I.thmB 1 c ℓ (Nat.le_refl 1) hc (by omega)
  have h2 := I.thmB 1 c (h - ℓ) (Nat.le_refl 1) hc (by omega)
  obtain ⟨n, a, hn, ha, hach⟩ := I.overlap h1 h2
  refine ⟨n, a, c * c, by omega, Nat.mul_pos hc hc, ?_, hach⟩
  -- ratio: a/(c·c) = d/c, cross-multiplied: a·c = (c+h)·(c·c)
  have hsum : ℓ * c + (h - ℓ) * c = h * c := by
    rw [← Nat.add_mul]
    congr 1
    omega
  have key : (1 * c + ℓ) * c + (1 * c + (h - ℓ)) * c
      = (c + h) * c + c * c := by
    simp only [Nat.add_mul, Nat.one_mul]
    omega
  rw [key] at ha
  have haa : a = (c + h) * c := by omega
  rw [haa, Nat.mul_assoc]

/-- **Case 2 of the paper's §4** (`k ≥ 2`, i.e. `d/c ≥ 2`) — the range
where the bound needs no gap hypothesis and the constants are absolute.
Quantitative form: if `2·|B| < c` (Proposition 2.1 with any `δ(c) < 1/2`),
then `ν(c, kc+h) ≤ k + 2T`.  The two subcases (`ℓ ≤ h`, wrap-around
`ℓ > h`) match the paper's `K = k` / `K = k−1` split; `k ≥ 2` is used
exactly where the paper uses it, to keep `K ≥ 1` in the wrap-around
subcase. -/
theorem case2 (I : Interface Ach AchMin) (c k h T : Nat)
    (hc : 0 < c) (hk : 2 ≤ k) (hh : h < c)
    (hbad : 2 * badCount c T < c) :
    NuLe Ach c (k * c + h) (k + 2 * T) := by
  obtain ⟨K, rfl⟩ : ∃ K, k = K + 1 := ⟨k - 1, by omega⟩
  obtain ⟨ℓ, hℓc, hg1, hg2⟩ := exists_good_case2 c h T hc hh hbad
  rw [mod_shift_eq c h ℓ hh hℓc] at hg2
  by_cases hcase : ℓ ≤ h
  · -- subcase ℓ ≤ h : blocks 1 + ℓ/c and (K+1) + (h−ℓ)/c
    rw [if_pos hcase] at hg2
    have h1 := I.thmB 1 c ℓ (Nat.le_refl 1) hc hℓc
    have h2 := I.thmB (K + 1) c (h - ℓ) (by omega) hc (by omega)
    obtain ⟨n, a, hn, ha, hach⟩ := I.overlap h1 h2
    refine ⟨n, a, c * c, by omega, Nat.mul_pos hc hc, ?_, hach⟩
    have hsum : ℓ * c + (h - ℓ) * c = h * c := by
      rw [← Nat.add_mul]
      congr 1
      omega
    have key : (1 * c + ℓ) * c + ((K + 1) * c + (h - ℓ)) * c
        = ((K + 1) * c + h) * c + c * c := by
      simp only [Nat.add_mul, Nat.one_mul]
      omega
    rw [key] at ha
    have haa : a = ((K + 1) * c + h) * c := by omega
    rw [haa, Nat.mul_assoc]
  · -- subcase ℓ > h : wrap-around, blocks 1 + ℓ/c and K + (h+c−ℓ)/c
    rw [if_neg hcase] at hg2
    have h1 := I.thmB 1 c ℓ (Nat.le_refl 1) hc hℓc
    have h2 := I.thmB K c (h + c - ℓ) (by omega) hc (by omega)
    obtain ⟨n, a, hn, ha, hach⟩ := I.overlap h1 h2
    refine ⟨n, a, c * c, by omega, Nat.mul_pos hc hc, ?_, hach⟩
    have hsum : ℓ * c + (h + c - ℓ) * c = h * c + c * c := by
      rw [← Nat.add_mul]
      have hx : ℓ + (h + c - ℓ) = h + c := by omega
      rw [hx, Nat.add_mul]
    have key : (1 * c + ℓ) * c + (K * c + (h + c - ℓ)) * c
        = ((K + 1) * c + h) * c + c * c := by
      simp only [Nat.add_mul, Nat.one_mul]
      omega
    rw [key] at ha
    have haa : a = ((K + 1) * c + h) * c := by omega
    rw [haa, Nat.mul_assoc]

/-- **Packaging, absolute-constant range** (`d ≥ 2c`): writing
`k = ⌊d/c⌋ ≥ 2`, `h = d mod c`, Case 2 gives
`ν(c,d) ≤ ⌊d/c⌋ + 2T ≤ d/c + 2T`.  With `T = A log c log log c` and
Proposition 2.1 (any `δ(c) < 1/2`, an absolute threshold) this is exactly the
paper's `ν(c,d) ≤ d/c + O(log d log log d)` with an absolute implied
constant for `d ≥ 2c`; small `c` are covered by `singleBlock`. -/
theorem main_d_ge_2c (I : Interface Ach AchMin) (c d T : Nat)
    (hc : 0 < c) (hd : 2 * c ≤ d)
    (hbad : 2 * badCount c T < c) :
    NuLe Ach c d (d / c + 2 * T) := by
  have hmod : c * (d / c) + d % c = d := Nat.div_add_mod d c
  have hk : 2 ≤ d / c := by
    rw [Nat.le_div_iff_mul_le hc]
    omega
  have hmain := case2 I c (d / c) (d % c) T hc hk (Nat.mod_lt _ hc) hbad
  have hd' : (d / c) * c + d % c = d := by
    rw [Nat.mul_comm]
    exact hmod
  rw [hd'] at hmain
  exact hmain

/-- **Packaging, gap range** (`(1+ε)c ≤ d < 2c`): with `h = d − c`,
Case 1 gives `ν(c,d) ≤ 2T + 1`.  The hypothesis `2·badCount ≤ d − c` is
what Proposition 2.1 provides once `δ(c) < ε/2` and `d − c ≥ εc` — this is
the single point where the paper's `d ≥ (1+ε)c` enters, matching §4
verbatim. -/
theorem main_eps_range (I : Interface Ach AchMin) (c d T : Nat)
    (hc : 0 < c) (h1 : c < d) (h2 : d < 2 * c)
    (hbad : 2 * badCount c T ≤ d - c) :
    NuLe Ach c d (2 * T + 1) := by
  have hmain := case1 I c (d - c) T hc (by omega) (by omega) hbad
  have hd : c + (d - c) = d := by omega
  rw [hd] at hmain
  exact hmain

end Main

/-! ## Part 4.  Machine-checked instances of the overlap-sum lemma

The general overlap-sum lemma (paper Lemma 3.1 / hypothesis `overlap`
above) is poset combinatorics; here we implement the paper's §3
construction *verbatim* and machine-verify, by exhaustive enumeration of
all linear extensions, the two counting identities from its proof:

  (den)  e(R − z) = e(P−x) · e(Q−y)                            (eq. (4))
  (num)  e(R) + e(P−x)e(Q−y) = e(Q−y)e(P) + e(P−x)e(Q)

on concrete poset instances (these two identities immediately give
`ρ(R,z) = ρ(P,x) + ρ(Q,y) − 1` and are checked in `Nat`-additive form).
All checks use `decide`, i.e. are certified by the Lean kernel. -/

/-- All ways to insert `a` into a list. -/
def insertions (a : Nat) : List Nat → List (List Nat)
  | [] => [[a]]
  | b :: t => (a :: b :: t) :: (insertions a t).map (b :: ·)

/-- All permutations of a list. -/
def perms : List Nat → List (List Nat)
  | [] => [[]]
  | a :: t => (perms t).flatMap (insertions a)

/-- `noInv lt l` : the listing `l` has no inversion with respect to the
strict relation `lt`; equivalently, reading `l` left to right is a linear
extension of the poset induced on its elements. -/
def noInv (lt : Nat → Nat → Bool) : List Nat → Bool
  | [] => true
  | a :: t => t.all (fun b => !(lt b a)) && noInv lt t

/-- Number of linear extensions of the poset with element list `elems`
and strict order `lt` (restricted to `elems`). -/
def eCount (lt : Nat → Nat → Bool) (elems : List Nat) : Nat :=
  (perms elems).countP (noInv lt)

/-- Elements `{0, …, n−1}` minus the element `x`. -/
def elemsDel (n x : Nat) : List Nat :=
  (List.range n).filter (fun t => t != x)

/-- **The paper's §3 construction.**  Input: a poset `P` on `{0,…,nP−1}`
with strict order `ltP` and `x = 0` a minimal element, and a poset `Q` on
`{0,…,nQ−1}` with strict order `ltQ` and `y = 0` a minimal element
(labelling the distinguished elements `0` is no loss of generality).
Output: the strict order of `R` on `{0,…,nP+nQ−2}`, where

* labels `0,…,nP−2`          are the block `A = P* − x` (label `a`
  is the `P`-element `a+1`, with the **dual** order),
* labels `nP−1,…,nP+nQ−3`    are the block `B = Q − y` (label
  `nP−1+b` is the `Q`-element `b+1`),
* label  `z = nP+nQ−2`       is the new element,

with relations (i) within `A`, (ii) within `B`, (iii) `A ≺ B`
elementwise, (iv) `a ≺ z` iff `a` lies in the down-closure (in `A`) of
`U = {p : x ≺_P p}`, (v) `z ≺ b` iff `b` lies in the up-closure (in `B`)
of `V = {q : y ≺_Q q}`.  As verified in the paper's proof, this relation
is already transitively closed. -/
def overlapLt (nP nQ : Nat) (ltP ltQ : Nat → Nat → Bool)
    (i j : Nat) : Bool :=
  let z := nP + nQ - 2
  let belowZ : Nat → Bool := fun a =>
    (List.range (nP - 1)).any
      (fun p => ltP 0 (p + 1) && (a == p || ltP (p + 1) (a + 1)))
  let aboveZ : Nat → Bool := fun b =>
    (List.range (nQ - 1)).any
      (fun q => ltQ 0 (q + 1) && (b == q || ltQ (q + 1) (b + 1)))
  if i < nP - 1 ∧ j < nP - 1 then
    ltP (j + 1) (i + 1)                 -- inside A (dual order of P)
  else if i < nP - 1 ∧ nP - 1 ≤ j ∧ j < z then
    true                                 -- A ≺ B
  else if i < nP - 1 ∧ j = z then
    belowZ i                             -- down-set of z inside A
  else if i = z ∧ nP - 1 ≤ j ∧ j < z then
    aboveZ (j - (nP - 1))                -- up-set of z inside B
  else if nP - 1 ≤ i ∧ i < z ∧ nP - 1 ≤ j ∧ j < z then
    ltQ (i - (nP - 1) + 1) (j - (nP - 1) + 1)  -- inside B
  else
    false

/-- Both counting identities of the overlap-sum lemma, for one instance,
as a single Boolean check. -/
def overlapCheck (nP nQ : Nat) (ltP ltQ : Nat → Nat → Bool) : Bool :=
  let ltR := overlapLt nP nQ ltP ltQ
  let nR := nP + nQ - 1
  let eP := eCount ltP (List.range nP)
  let ePx := eCount ltP (elemsDel nP 0)
  let eQ := eCount ltQ (List.range nQ)
  let eQy := eCount ltQ (elemsDel nQ 0)
  let eR := eCount ltR (List.range nR)
  let eRz := eCount ltR (elemsDel nR (nR - 1))
  (eRz == ePx * eQy) && (eR + ePx * eQy == eQy * eP + ePx * eQ)

/-- Instance 1.  `P`: `0 ≺ 1`, `2` isolated (`ρ(P,x) = 3/2`);
`Q`: `0 ≺ 1`, `2` isolated (`ρ(Q,y) = 3/2`).  `R` has 5 elements;
predicted `ρ(R,z) = 2`. -/
def ltP1 : Nat → Nat → Bool := fun i j => i == 0 && j == 1
theorem overlap_instance1 : overlapCheck 3 3 ltP1 ltP1 = true := by decide

/-- Instance 2.  `P`: the chain `0 ≺ 1 ≺ 2` (transitively closed) plus an
isolated `3` — exercises a non-trivial down-closure of `U = {1,2}` inside
the dual block `A`; `Q`: `0 ≺ 2`, `1` isolated — exercises a proper
up-closure `V = {2}`.  `R` has 6 elements. -/
def ltP2 : Nat → Nat → Bool := fun i j =>
  (i == 0 && j == 1) || (i == 0 && j == 2) || (i == 1 && j == 2)
def ltQ2 : Nat → Nat → Bool := fun i j => i == 0 && j == 2
set_option maxRecDepth 100000 in
theorem overlap_instance2 : overlapCheck 4 3 ltP2 ltQ2 = true := by decide

/-- Instance 3.  `P`: `0 ≺ 1`, `0 ≺ 2` (`ρ(P,x) = 1`, a boundary case);
`Q`: two disjoint chains `0 ≺ 1` and `2 ≺ 3` (`ρ(Q,y) = 2`, and `y = 0`
is minimal but not below everything).  `R` has 6 elements. -/
def ltP3 : Nat → Nat → Bool := fun i j =>
  (i == 0 && j == 1) || (i == 0 && j == 2)
def ltQ3 : Nat → Nat → Bool := fun i j =>
  (i == 0 && j == 1) || (i == 2 && j == 3)
set_option maxRecDepth 100000 in
theorem overlap_instance3 : overlapCheck 3 4 ltP3 ltQ3 = true := by decide

/-- Decode a strict relation on `{0,…,n−1}` from a bitmask
(bit `i·n+j` set means `i ≺ j`); the diagonal is ignored. -/
def ltOfMask (n mask : Nat) (i j : Nat) : Bool :=
  i != j && (mask >>> (i * n + j)) % 2 == 1

/-- The mask encodes a transitive relation (with `ltOfMask`'s built-in
irreflexivity this makes it a strict partial order). -/
def isStrictOrder (n mask : Nat) : Bool :=
  (List.range n).all fun i => (List.range n).all fun j =>
    (List.range n).all fun k =>
      !(ltOfMask n mask i j && ltOfMask n mask j k) || ltOfMask n mask i k

/-- Element `0` is minimal for the mask's relation. -/
def zeroMinimal (n mask : Nat) : Bool :=
  (List.range n).all fun i => !(ltOfMask n mask i 0)

/-- Diagonal bits unset (canonical representative for each relation). -/
def diagZero (n mask : Nat) : Bool :=
  (List.range n).all fun i => (mask >>> (i * n + i)) % 2 == 0

/-- Canonical masks of ALL strict partial orders on `{0,1,2}` in which
`0` is a minimal element.  (There are exactly 10.) -/
def posetsMinZero3 : List Nat :=
  (List.range 512).filter
    (fun m => diagZero 3 m && isStrictOrder 3 m && zeroMinimal 3 m)

set_option maxRecDepth 1000000 in
/-- **Exhaustive check**: the overlap-sum identities hold for *every*
pair `(P, Q)` of posets on 3 elements with minimal distinguished
elements — all 100 pairs, verified by the kernel. -/
theorem overlap_exhaustive_3x3 :
    (posetsMinZero3.all fun mp => posetsMinZero3.all fun mq =>
      overlapCheck 3 3 (ltOfMask 3 mp) (ltOfMask 3 mq)) = true := by decide

/-! Axiom audit: the following commands print the axioms each main
theorem depends on.  Expected output: at most Lean's three standard
axioms (`propext`, `Classical.choice`, `Quot.sound`) — in particular,
no `sorry` (`sorryAx`) and no user axioms anywhere in this file. -/
#print axioms floor_lemma
#print axioms case1
#print axioms case2
#print axioms main_d_ge_2c
#print axioms main_eps_range
#print axioms overlap_instance1
#print axioms overlap_instance2
#print axioms overlap_instance3
#print axioms overlap_exhaustive_3x3

end ChanPakWeakening

